Arduino control of a pulsatile flow rig

This note describes the design and testing of a programmable pulsatile flow pump using an Arduino micro-controller. The goal of this work is to build a compact and affordable system that can relatively easily be programmed to generate physiological waveforms. The system described here was designed to be used in an in-vitro set-up for vascular access hemodynamics research, and hence incorporates a gear pump that can deliver up to 1.5 l/min in a test flow loop. After a number of simple identification experiments to assess the dynamic behaviour of the system, a feed-forward control routine was implemented. The resulting system was shown to be able to produce the targeted patient-specific waveform with less than 3.6% error. Finally, we outline how to further increase the accuracy of the system, and how to adapt it to specific user needs.

==> anc/Identify/Identify.ino <==
// do a set of steps etc. to identify pump behaviour

const int signalLength = 29;
int pumpPin = 9;               //output pin for pump
int statusPin   = 10;             // output pin for FF part. Put this on a led to show how the control goes
double u[signalLength]      = {0,  4,  8, 16, 24, 32, 42, 64, 96, 128,0, 0, 128,  8, 64, 8,  32,  8, 0, 0,  40,  80, 110,   8, 110,  80,  40,   0, 0};        //array to contain waveform control signal (feed forward 0)
double statuss[signalLength] = {0,255,255,255,255,255,255,255,255, 255,0, 0, 255,255,255,255,255,255, 0, 0, 255, 255, 255, 255, 255, 255, 255, 255, 0};		  //array that makes a pin high/low. This signal is used to synchronise the data in matlab
int ic = 0;                   //counter for loop
float ts = 5000;          	//sample timestep (ms)
long Tstart = 0;                  //the start of the total run
long tcnt = 0;                  //total count, counts the total nr of times it ran --> for absolute timer

void setup() {
  // we need to know the start time so that we know when the next output is provided 	
  Tstart = millis();
}

void loop() {
  // time is measured in milliseconds
  if ((millis()-Tstart) - tcnt*ts > ts){

    // so we go for a next run 
    tcnt ++;
        
    //output control signal to pump and to the status
    analogWrite(pumpPin,u[ic]);
	analogWrite(statusPin,statuss[ic]);
    
    // go to next value of ff signal, if end of signal is reached, go back to beginning
    ic++;
    if (ic>signalLength-1){
      ic = 0;
    }
  }
}


==> anc/IdentifyPump.m <==
%auto-ignore
% script to run identification of pump and calculate feedforward signal

%% load the data
% the data consists of 3 parts: i) nonlinear behaviour, i) dynamic
% identification iii) validation. The beginning of each part is marked by
% setting the status channel to one.

% add the func
addpath('functions');

% some parameters
BW = 5;     %control bandwidth
np = 3;     %number of poles in transfer function
nz = 0;     %number of zeros

%load the identification data (created by nidaq_identify.m)
load identifyData160812.mat
dt = 1/1000;
T  = 5;
t  = tni;

%split into three parts. Use the status signal for this
transition = find(diff(status)>2)+1;
idx_nl = transition(1);
idx_id = transition(2);
idx_val = transition(3);

%% find the non-linear relation between input voltage and output flow rate

% u_nl are the values to the pump and correspond with values in
% Identify.ino
u_nl = [4 8 16 24 32 42 64 96 128];

% the time vector. Again, align the sample frequency with the arduino
% values.
t_nl = dt:dt:numel(u_nl)*T;

% weights for each setting
w_nl = [0.1 0.5 1 1 5 5 1 1 1]; 

% collect the mean flow rate value for these control signals from the data
y_nl = zeros(size(u_nl));
for j = 1:numel(u_nl)
    
    %start index for this
    istart = T/dt*(j-1)+3000+idx_nl;
    iend   = T/dt*j-100+idx_nl;
    
    %mean from this to the end
    y_nl(j) = mean(flow(istart:iend));
end

% fit it to get the virtual flow from the flow
opt = optimset('Display','iter','TolX',1e-12,'TolFun',1e-12);
J = @(p)sum(((virtflow2flow(u_nl(1:end),p)-y_nl(1:end)).^2).*w_nl);
p = fminsearch(J,[0.2468,0.6137,-1.3704,0.1763],opt);

% show result
figure(1);
plot(u_nl,y_nl,'o'); hold on
plot(u_nl,virtflow2flow(u_nl,p),'- .'); hold off
title('non-linear pump response');
xlabel ('u [V]');
ylabel ('q [l/min]');

%% do an identification on this system
% create the vector with voltage steps and the accompanying time vector
u_set = [128 8 64 8 32 8];
t_id = dt:dt:numel(u_set)*T;

u_id = zeros(size(t_id));
for j = 1:numel(u_set)
    
    % indices
    istart = T/dt*(j-1)+idx_id+1;
    istart_u = T/dt*(j-1)+1;
    iend   = T/dt*j+idx_id;
    iend_u   = T/dt*j;
    
    % make the vectors for the identification
    u_id(istart_u:iend_u) = u_set(j);
end

%the output can be copied at once
y_id = flow(idx_id:idx_id+ numel(u_set)*T/dt-1);
yv_id = flow2virtflow(y_id,p);

%we want a transfer function with no zeros and three poles:
data = iddata(yv_id(:),u_id(:),dt);
sys = tfest(data,np,nz);

%show response
ysim = lsim(sys,u_id,t_id);
figure(2);
plot(t_id, yv_id, t_id, ysim);
xlabel('t [s]');
ylabel('virtual flow [pwm]');
title('identification of dynamics')

%% save the validation signal
u_set = [40 80 110 8 110 80 40 0];
t_val = dt:dt:numel(u_set)*T;

u_val = zeros(size(t_val));
for j = 1:numel(u_set)
    
    % indices
    istart = T/dt*(j-1)+1;
    iend   = T/dt*j;
    
    % make the vectors for the identification
    u_val(istart:iend) = u_set(j);
end

%the output can be copied at once
y_val = flow(idx_val:idx_val+ numel(u_set)*T/dt-1);

%simulate the response
virtflow_val_sim = lsim(sys,u_val,t_val);
flow_val_sim = virtflow2flow(virtflow_val_sim, p);

%plot it
figure(3)
plot(t_val,y_val,t_val,flow_val_sim);
xlabel('time [s]');
ylabel('flow [l/min]');
title('validation of model identified')

%% calculate the ff signal 
[twav,qwav] = myOwnWaveform();
qwav = qwav/1000*60; % convert from ml/s to l/min
dtwav = twav(2)-twav(1);

% to get a smooth signal, we put four in a row so that we have a linear
% interpolation between the last and first (this is mainly easy, not
% necessary neat programming)
qwav3 = [qwav, qwav, qwav];
twav3 = 0:dtwav:3*twav(end)+dtwav*2;

%interpolate to the sample frequency
tint3 = 0:dt:twav3(end);
qint3 = interp1(twav3,qwav3,tint3);

% make the feed forward signal
filterFreq = 10;        %Hz, set value by trial-an-error
w = 2*pi*filterFreq;    %rad/sec
z= 0.9;                 %damping factor for second order system
lp  = tf(w*w,[1,2*z*w w*w])*tf(1,[1/w 1]);

%make inverse system
invsys = sys\lp;

%convert the true flow to a virtual flow
qom3v = flow2virtflow(qint3,p);

%simulate the virtual flow with the inverse model to get the ff control
%signal
[ffsim,tsim] = lsim(invsys,qom3v,tint3);

% do it back again to test the quality 
[qsimv,~] = lsim(sys,ffsim,tsim);

% and convert back to normal flow 
qsim = virtflow2flow(qsimv,p);

%get the FF from the third run (start at zero)
tstart = (2*(twav(end)+dtwav));

% interpolate, so we can send it to the Arduino with dt = 0.01;
dtard = 1/100;
tard = dtard:dtard:twav(end)+dtwav-dtard;
qard = interp1(twav, qwav, tard);
qard(end) = qard(1);

%tsim can have a double entry, add a VERY small value to circumvent this
e = 1e-9*(1:numel(tsim))';
ffard = interp1(tsim(:)+e(:), ffsim, tard+tstart);

% plot the feedforward signal
figure(4),plot(tard,ffard);
xlabel('time [sec]');
ylabel('pwm control signal [-]');
title('feedforward signal to Arduino');


% add a trigger at each start to know where we are
trig = zeros(size(tard));
trig(1) = 1;

%concatenate and save
data = [tard(:), qard(:), ffard(:) trig(:)];
save('arduino.mat','data','-v4');

==> anc/README.txt <==
%auto-ignore
After setting up the system, the code should be run in the following order:

Identification
1. Arduino: Identify.ino
2. Matlab: nidaq_identify.m
3. Matlab: IdentifyPump.m

Produce waveform
4. Arduino: Waveform.ino
5. Matlab: SendWaveform.m
6. Matlab: nidaq_waveform.m

==> anc/SendWaveform.m <==
%auto-ignore
% make required directory available, set up serial communication to Arduino
% (for MacOS or Windows)
if(ismac)
    addpath full path to directory with Matlab code
    s = serial('/dev/cu.usbmodem1421','BaudRate',115200);
else
    addpath full path to directory with Matlab code
      s = serial('com4','BaudRate',115200);
end

%% Create serial object, open serial connection and write data to it
fopen(s);

%check if serial connection is open
test = [];
while isempty(test)
    test = fscanf(s);
end

% load data to send to Arduino (created by IdentifyPump.m)
load arduino.mat

% give it more logical variable names
t = data(:,1);  % time
q = data(:,2);  % reference signal: the targeted waveform
ff = data(:,3); % feed forward signal

% write values of ff to Arduino, one by one (Arduino's buffer size is only
% 64 bytes, so it can't hold very long strings)
arduino_ffw = zeros(size(q));
for j = 1:numel(ff)
    fprintf(s,num2str(ff(j),6));            % send value to Arduino
    arduino_ffw(j) = str2double(fscanf(s)); % read value from Arduino to check
    if abs(arduino_ffw(j) - ff(j)) > 1e-2
        warning('discrepancy between Matlab and Arduino values')
    end
end

% same for the reference signal, q
arduino_ref = zeros(size(q));
for j = 1:numel(q)
    fprintf(s,num2str(q(j)));
    arduino_ref(j) = str2double(fscanf(s));
    if abs(arduino_ref(j) - q(j)) ~= 0
        warning('discrepancy between Matlab and Arduino values')
    end
end

% Close connection and delete serial object, so that it can be opened again
fclose(s);
delete(s);
clear s;


==> anc/Waveform/Waveform.ino <==
/*
Test PWM waveform on pumpPin
 */

const double V2flow = 1.0;    //voltage to flow from transonic in [(ml/min)/V]
const double p[4] = {0.24193,0.57446,-1.8507,0.20908}; // parameters for pump non-linearity (determined in Matlab, IdentifyPump.m)
int pumpPin = 9;               //output pin for pump
int ffPin   = 10;             // output pin for FF part. Put this on a led to show how the control goes
int transonicPin = 0;        //input pin from which we read the flow.
const int SignalLength = 101; //length of input signal from Matlab
double ff0[SignalLength];        //array to contain waveform control signal (feed forward)
double ref[SignalLength];		//array that will contain the reference signal
int ic = 0;                   //counter for loop
float Fs = 100.0;               //sample frequency (Hz)
float ts = 1000./Fs;          //sample timestep (ms)
long now = 0;                 //for time-keeping
long Tstart;                  //the start of the total run
long tcnt = 0;                  //total count, counts the total nr of times it ran --> for absolute timer
int incomingByte = 0;   // for incoming serial data
double meanQref = 0.0;  // the mean flow of the reference signal
double meanQ = 0.0;		// the mean flow of the measured signal
double u_mean = 0.0;	// the additive control signal
double epsilon = 5.0;	// the learning gain


void setup() {
   // open serial communication with Matlab
  Serial.begin(115200);
  
  // send a string so Matlab knows communication is open
  Serial.println("OPEN!");
  
  /* read Feedforward waveform elements from Matlab, one by one (Arduino 
   * buffer is too small to read a long signal all at once)
   * send received element back to Matlab for check
   */
  int n = 0;
  while(n <= SignalLength-1){
      if (Serial.available() > 0) {
         ff0[n] = Serial.parseFloat();
         Serial.println(ff0[n]);
         n++;
      }
      else{
        delay(1);
      }
  }

  //and then we also need the reference signal
  n = 0;
  meanQref = 0.0;
  while(n <= SignalLength-1){
      if (Serial.available() > 0) {
         ref[n] = Serial.parseFloat();
         Serial.println(ref[n]);
         meanQref = meanQref + ref[n]/SignalLength;
         n++;
      }
      else{
        delay(1);
      }
  }

  // set the input for the Transonic
  pinMode(transonicPin, INPUT);
  
  // set all the times/counters to zero before the loop starts
  tcnt = 0;
  Tstart = millis();
}

void loop() {

  //check if we go for the next sample
  if ((millis()-Tstart) - tcnt*ts > ts){

    // so we go for a next run 
    tcnt ++;
    
    //read transonic
    double flow = readTransonic(transonicPin);
	meanQ = meanQ + flow/SignalLength;	
    
    //convert from flowInput via motor voltage to pwm
    int pwm = round(ff0[ic]+u_mean);
    
    //output control signal to pump
    analogWrite(pumpPin,constrain(pwm,0,255));
    analogWrite(ffPin,constrain(round(ff0[ic]*170),0,255));
        
    // go to next value of ff signal, and back to zero at end
    ic++;
    if (ic>SignalLength-1){
      ic = 0;
      // run-to-run controller
	    if (tcnt > 10*SignalLength){
        u_mean = u_mean + epsilon*(meanQref-meanQ);
	    }
      meanQ = 0.0;
    }
  }
}

double readTransonic(int pin) {

  // read it
  int val = analogRead(pin);

  // convert it to voltage
  double V = val * 5.0 / 1024.0;

  // convert to flow
  double flow = V * V2flow;

  return flow;

}

double flow2virtflow(double u) {

  // from low pass flow input to motor voltage + functie die op een papiertje staat. (en in matlab)
  double virtflow =  (exp((u-p[3])/p[0])-p[2])/p[1];

  return virtflow;
}



==> anc/functions/flow2virtflow.m <==
%auto-ignore
function ytilde = flow2virtflow(y,p)
% mapping from the flow to the virtual flow. It maps the values
% between 0..1 to about 0..255
ytilde = (exp((y-p(4))/p(1))-p(3))/p(2);

==> anc/functions/virtflow2flow.m <==
%auto-ignore
function y = virtflow2flow(ytilde,p)
% mapping from the virtual flow to the actual flow. It maps the values
% between 0..255 to about 0..1
y = max(p(1)*log(max(ytilde*p(2)+p(3),1e-6))+p(4),0);


==> anc/myOwnWaveform.m <==
%auto-ignore
function [t,q] = myOwnWaveform()

% generate representative AV velocity waveform
% signal length, period, etc.
L = 100;
t = linspace(0,1,L+1);
P = t(end) - t(1);

% these coefficients give waveform in ml/s
% c(-n) = cn* --> gives real waveform
cn = [-0.2-0.01i, -0.1-0.02i, -0.6+0.5i, -0.25+1i, 15, -0.25-1i, -0.6-0.5i, -0.1+0.02i, -0.2+0.01i];
omega = [-4 -3 -2 -1 0 1 2 3 4];
q = zeros(size(t));
for ic = 1:length(cn)
    q = q + cn(ic)*exp(1i*2*pi*omega(ic)*t/P);
end

% remove last point for smooth continuation
q = q(1:end-1);
t = t(1:end-1);

% just to be sure: keep only the real part
q = real(q);

save mywave.mat t q

==> anc/nidaq_identify.m <==
%auto-ignore
% script to measure the data used for the identification. 
% It should be just started when the Identify.ino starts so that all the data is 
% collected. The start of the data might be omitted so that the data starts at a
% clear zero status (no startup behaviour of Arduino visible).

% create a data session with the national instrument device
s = daq.createSession('ni');

%installs the AnalogInputChannels - NIDAQ_6001 is the identifier
ch(1) = addAnalogInputChannel(s,'NIDAQ_6001', 0, 'Voltage'); % diff
ch(2) = addAnalogInputChannel(s,'NIDAQ_6001', 2, 'Voltage'); % diff

% setup measurement
s.DurationInSeconds = 5*29+10;  % set the measurement time
s.IsContinuous = false;         % continuous data acquisition
s.Rate = 1000;                  % sampletime
[data,tni] = s.startForeground();

% save the data
flow = data(:,1);
status = data(:,2);
save identifyData.mat tni flow status

%delete the objectsdelete(s);

==> anc/nidaq_waveform.m <==
%auto-ignore
% script to measure the actual waveform

% initialize device (manufacturer NI)
s = daq.createSession('ni'); 

%installs the AnalogInputChannels - NIDAQ_6001 is the identifier
ch(1) = addAnalogInputChannel(s,'NIDAQ_6001', 0, 'Voltage'); % diff

% setup measurement
s.DurationInSeconds = 10;   % set the measurement time
s.IsContinuous = false;     % continuous data acquisition
s.Rate = 1000;              % sample frequency
[flow,tni] = s.startForeground();

% save measurement data to file (make unique name)
fileSave = ['./fromPump/fromPump_',datestr(now,'yyyymmdd_HHMMss'),'.mat'];
save(fileSave,'data','tni');

